Depth-based clustering analysis of directional data

A new depth-based clustering procedure for directional data is proposed. Such method is fully non-parametric and has the advantages to be flexible and applicable even in high dimensions when a suitable notion of depth is adopted. The introduced technique is evaluated through an extensive simulation study. In addition, a real data example in text mining is given to explain its effectiveness in comparison with other existing directional clustering algorithms.

==> Figure/Fig_illustrative.R <==
require(circular)
set.seed(12345)
a <- rvonmises(50, 3*pi/4, 6)
b <- rvonmises(50, pi/4, 5)
par(mar=c(0,0,0,0))
plot(a, stack = T, sep=0.09, shrink = 1.4, tcl.text = 1.75)
points(b, stack = T, sep=0.09, col = "grey")


==> Figure/script_grafici_statpap.R <==
#Acos (arcocoseno strutturato)
StructuredCosine <- read.csv("C:/Users/Antonio/Desktop/Risultati_paper_pandolfo/StructuredCosine.txt")
StructuredAcosine <- read.csv("C:/Users/Antonio/Desktop/Risultati_paper_pandolfo/StructuredAcosine.txt")
StructuredChord <- read.csv("C:/Users/Antonio/Desktop/Risultati_paper_pandolfo/StructuredChord.txt")
UnstructuredAcosine <- read.csv("C:/Users/Antonio/Desktop/Risultati_paper_pandolfo/UnstructuredAcosine.txt")
UnstructuredCosine <- read.csv("C:/Users/Antonio/Desktop/Risultati_paper_pandolfo/UnstructuredCosine.txt")
UnstructuredChord <- read.csv("C:/Users/Antonio/Desktop/Risultati_paper_pandolfo/UnstructuredChord.txt")

require(lattice)
require(latticeExtra)
require(pracma)

#-STRUTTURATI

Acos=StructuredAcosine
Acos=Acos[,-c(2,3,4)]
Acos
Acos$dataid
centri=c(rep(2,90),rep(3,90),rep(4,90),rep(5,90))
centri
Acos=cbind(Acos,centri)
Acos
rumore=c(rep("L",30),rep("M",30),rep("H",30))

require(pracma)

rumore=c(rumore,rumore,rumore,rumore)

Acos=cbind(Acos,rumore)

dimensioni=c(rep(3,10),rep(5,10),rep(10,10))
dimensioni

Acos=cbind(Acos,repmat(as.matrix(dimensioni),12,1))


colnames(Acos)=c("dataid","ARI","Centers","Noise","Dim")


Acos$Centers=ordered(Acos$Centers)


Acos$Noise <- ordered(Acos$Noise, levels = c("L", "M", "H"))

Acos$Dim <- ordered(Acos$Dim)

Acos=cbind(Acos,rep("ADD",360))


first=Acos

#--------------------------------
Cos=StructuredCosine
Cos=Cos[,-c(2,3,4)]
Cos
Cos$dataid
centri=c(rep(2,90),rep(3,90),rep(4,90),rep(5,90))
centri
Cos=cbind(Cos,centri)
Cos
rumore=c(rep("L",30),rep("M",30),rep("H",30))

require(pracma)

rumore=c(rumore,rumore,rumore,rumore)

Cos=cbind(Cos,rumore)

dimensioni=c(rep(3,10),rep(5,10),rep(10,10))
dimensioni

Cos=cbind(Cos,repmat(as.matrix(dimensioni),12,1))


colnames(Cos)=c("dataid","ARI","Centers","Noise","Dim")


Cos$Centers=ordered(Cos$Centers)


Cos$Noise <- ordered(Cos$Noise, levels = c("L", "M", "H"))

Cos$Dim <- ordered(Cos$Dim)

Cos=cbind(Cos,rep("CDD",360))

second=Cos

#--------------------------------
Cord=StructuredChord
Cord=Cord[,-c(2,3,4)]
Cord
Cord$dataid
centri=c(rep(2,90),rep(3,90),rep(4,90),rep(5,90))
centri
Cord=cbind(Cord,centri)
Cord
rumore=c(rep("L",30),rep("M",30),rep("H",30))

require(pracma)

rumore=c(rumore,rumore,rumore,rumore)

Cord=cbind(Cord,rumore)

dimensioni=c(rep(3,10),rep(5,10),rep(10,10))
dimensioni

Cord=cbind(Cord,repmat(as.matrix(dimensioni),12,1))


colnames(Cord)=c("dataid","ARI","Centers","Noise","Dim")


Cord$Centers=ordered(Cord$Centers)


Cord$Noise <- ordered(Cord$Noise, levels = c("L", "M", "H"))

Cord$Dim <- ordered(Cord$Dim)

Cord=cbind(Cord,rep("CHDD",360))

third=Cord

#---------------------------------


##"dataid"            "ARI"               "Centers"           "Noise"             "Dim"               "rep(\"ADD\", 360)"

colnames(first)=c("dataid","ARI","Centers","Noise","Dim","Depth")
colnames(second)=c("dataid","ARI","Centers","Noise","Dim","Depth")
colnames(third)=c("dataid","ARI","Centers","Noise","Dim","Depth")




Structured=rbind.data.frame(first,second,third)

colnames(Structured)




#non strutturati------------------------------------------

UAcos=UnstructuredAcosine
UAcos=UAcos[,-c(2,3,4)]
UAcos
UAcos$dataid
centri=c(rep(2,90),rep(3,90),rep(4,90),rep(5,90))
centri
UAcos=cbind(UAcos,centri)
UAcos
rumore=c(rep("L",30),rep("M",30),rep("H",30))

require(pracma)

rumore=c(rumore,rumore,rumore,rumore)

UAcos=cbind(UAcos,rumore)

dimensioni=c(rep(3,10),rep(5,10),rep(10,10))
dimensioni

UAcos=cbind(UAcos,repmat(as.matrix(dimensioni),12,1))


colnames(UAcos)=c("dataid","ARI","Centers","Noise","Dim")


UAcos$Centers=ordered(UAcos$Centers)


UAcos$Noise <- ordered(UAcos$Noise, levels = c("L", "M", "H"))

UAcos$Dim <- ordered(UAcos$Dim)

UAcos=cbind(UAcos,rep("ADD",360))


Ufirst=UAcos

#--------------------------------
UCos=UnstructuredCosine
UCos=UCos[,-c(2,3,4)]
UCos
UCos$dataid
centri=c(rep(2,90),rep(3,90),rep(4,90),rep(5,90))
centri
UCos=cbind(UCos,centri)
UCos
rumore=c(rep("L",30),rep("M",30),rep("H",30))

require(pracma)

rumore=c(rumore,rumore,rumore,rumore)

UCos=cbind(UCos,rumore)

dimensioni=c(rep(3,10),rep(5,10),rep(10,10))
dimensioni

UCos=cbind(UCos,repmat(as.matrix(dimensioni),12,1))


colnames(UCos)=c("dataid","ARI","Centers","Noise","Dim")


UCos$Centers=ordered(UCos$Centers)


UCos$Noise <- ordered(UCos$Noise, levels = c("L", "M", "H"))

UCos$Dim <- ordered(UCos$Dim)

UCos=cbind(UCos,rep("CDD",360))

Usecond=UCos

#--------------------------------
UCord=UnstructuredChord
UCord=UCord[,-c(2,3,4)]
UCord
UCord$dataid
centri=c(rep(2,90),rep(3,90),rep(4,90),rep(5,90))
centri
UCord=cbind(UCord,centri)
UCord
rumore=c(rep("L",30),rep("M",30),rep("H",30))

require(pracma)

rumore=c(rumore,rumore,rumore,rumore)

UCord=cbind(UCord,rumore)

dimensioni=c(rep(3,10),rep(5,10),rep(10,10))
dimensioni

UCord=cbind(UCord,repmat(as.matrix(dimensioni),12,1))


colnames(UCord)=c("dataid","ARI","Centers","Noise","Dim")


UCord$Centers=ordered(UCord$Centers)


UCord$Noise <- ordered(UCord$Noise, levels = c("L", "M", "H"))

UCord$Dim <- ordered(UCord$Dim)

UCord=cbind(UCord,rep("CHDD",360))

Uthird=UCord

#---------------------------------


##"dataid"            "ARI"               "Centers"           "Noise"             "Dim"               "rep(\"ADD\", 360)"

colnames(Ufirst)=c("dataid","ARI","Centers","Noise","Dim","Depth")
colnames(Usecond)=c("dataid","ARI","Centers","Noise","Dim","Depth")
colnames(Uthird)=c("dataid","ARI","Centers","Noise","Dim","Depth")




Unstructured=rbind.data.frame(Ufirst,Usecond,Uthird)

colnames(Unstructured)

#--------------------------



#grafici Struct

trellis.device()
useOuterStrips(bwplot(ARI~Centers|Noise:Depth*Dim,data=Structured,
                      par.strip.text=list(col="black", font = 2, cex=0.7), pch="|", box.rectangle="black",
       xlab="Cluster centers",
       
       
       par.settings = list( box.umbrella=list(col= "black",lty=1), 
                            box.dot=list(col= "black"), 
                            box.rectangle = list(col="black", fill= c("grey100","grey95","grey75","grey50")),
                            plot.symbol=list(alpha=1,pch=20,cex=0.6,col="black"),
                            strip.background=list(col=c("lightgrey","white"))
                            #strip =strip.custom(factor.levels = c("AAA","BBB","CCC","DDD","vv","qq","ww","ee","yy")),
                            #strip.left=strip.custom(factor.levels=c("a","b","c"))
       )
       
       
       
),
#strip =strip.custom(factor.levels = c("L*ADD","L*CDD","L*ChD","M*ADD","M*CDD","M*ChD","H*ADD","H*CDD","H*ChD")),
strip.lines=3,
strip =strip.custom(factor.levels = c("Low \nADD","Low \nCDD","Low \nChD","Medium \n   ADD",
                                      "Medium \n   CDD","Medium \n   ChD","High \nADD","High \nCDD","High \nChD")),
strip.left=strip.custom(factor.levels=c("3 dimensions","5 dimensions","10 dimensions"))
)
        

#Grafici UNSTR


trellis.device()
useOuterStrips(bwplot(ARI~Centers|Noise:Depth*Dim,data=Unstructured,
                      par.strip.text=list(col="black", font = 2, cex=0.7), pch="|", box.rectangle="black",
                      xlab="Cluster centers",
                      
                      
                      par.settings = list( box.umbrella=list(col= "black",lty=1), 
                                           box.dot=list(col= "black"), 
                                           box.rectangle = list(col="black", fill= c("grey100","grey95","grey75","grey50")),
                                           plot.symbol=list(alpha=1,pch=20,cex=0.6,col="black"),
                                           strip.background=list(col=c("lightgrey","white")),
                                           layout.heigths=list(strip=10)
                                           
                                           #strip =strip.custom(factor.levels = c("AAA","BBB","CCC","DDD","vv","qq","ww","ee","yy")),
                                           #strip.left=strip.custom(factor.levels=c("a","b","c"))
                      )
                      
                      
                      
),
#strip =strip.custom(factor.levels = c("L*ADD","L*CDD","L*ChD","M*ADD","M*CDD","M*ChD","H*ADD","H*CDD","H*ChD")),
strip.lines=3,
strip =strip.custom(factor.levels = c("Low \nADD","Low \nCDD","Low \nChD","Medium \n   ADD",
                                      "Medium \n   CDD","Medium \n   ChD","High \nADD","High \nCDD","High \nChD")),
strip.left=strip.custom(factor.levels=c("3 dimensions","5 dimensions","10 dimensions"))
)


##---- Res0 analysis
#tutte le partizioni Acos Depth da k=2 a k = 15
depthre0cluster <- read.csv("C:/Users/Antonio/Desktop/Risultati_paper_pandolfo/depthre0cluster.txt", header=TRUE) 


#tutte le silhouettes Acos Depth da k=2 a k = 15
depthre0silhouettes <- read.csv("C:/Users/Antonio/Desktop/Risultati_paper_pandolfo/depthre0silhouettes.txt", sep="")

       
#tutte le partizioni skmean da k=2 a k = 15
sphkmeansclusters <- read.delim("C:/Users/Antonio/Desktop/Risultati_paper_pandolfo/sphkmeansclusters.txt")


#tutte le silhouettes skmeans da k=2 a k = 15       
sphkmeanssilhouettes <- read.csv("C:/Users/Antonio/Desktop/Risultati_paper_pandolfo/sphkmeanssilhouettes.txt", sep="")
       

require(skmeans)

x <- slam::read_stm_CLUTO(system.file("cluto", "re0.mat",
                                      package = "skmeans"))

class_ids <- attr(x, "rclass")
trueid=factor(class_ids)
id=as.numeric(trueid)  # "true" partition

require(fossil)
#rand.index(group1, group2)
#adj.rand.index(group1, group2)



AcosPart=depthre0cluster
AcosSil=as.matrix(depthre0silhouettes)
SpKmPart=sphkmeansclusters
SpkmSil=as.matrix(sphkmeanssilhouettes)

#best solution Acosine Depth
bestAcos=which.max(AcosSil)
#10 centers



#best solution Spherical K means
bestSph=which.max(SpkmSil)
#9 centers

RI_best_best=rand.index(AcosPart[,bestAcos], SpKmPart[,bestSph])
ARI_best_best=adj.rand.index(AcosPart[,bestAcos], SpKmPart[,bestSph])

#concordance "true" versus cluster
#1 Depth
RI_best_true_Acos=rand.index(AcosPart[,bestAcos], id)
ARI_best_true_Acos=adj.rand.index(AcosPart[,bestAcos], id)
#2 Spherical k means
RI_best_true_Sp=rand.index(id, SpKmPart[,bestSph])
ARI_best_true_Sp=adj.rand.index(id, SpKmPart[,bestSph])


RIs=matrix(1,15,1)
ARIs=RIs

for (i in 2:15){
  RIs[i,1]=rand.index(AcosPart[,i], SpKmPart[,i])
  ARIs[i,1]=adj.rand.index(AcosPart[,i], SpKmPart[,i])
}





